A quatum inspired neural network for geometric modeling

By conceiving physical systems as 3D many-body point clouds, geometric graph neural networks (GNNs), such as SE(3)/E(3) equivalent GNNs, have showcased promising performance. In particular, their effective message-passing mechanics make them adept at modeling molecules and crystalline materials. However, current geometric GNNs only offer a mean-field approximation of the many-body system, encapsulated within two-body message passing, thus falling short in capturing intricate relationships within these geometric graphs. To address this limitation, tensor networks, widely employed by computational physics to handle manybody systems using high-order tensors, have been introduced. Nevertheless, integrating these tensorized networks into the message-passing framework of GNNs faces scalability and symmetry conservation (e.g., permutation and rotation) challenges. In response, we introduce an innovative equivariant Matrix Product State (MPS)-based message-passing strategy, through achieving an efficient implementation of the tensor contraction operation. Our method effectively models complex many-body relationships, suppressing mean-field approximations, and captures symmetries within geometric graphs. Importantly, it seamlessly replaces the standard message-passing and layer-aggregation modules intrinsic to geometric GNNs. We empirically validate the superior accuracy of our approach on benchmark tasks, including predicting classical Newton systems and quantum tensor Hamiltonian matrices. To our knowledge, our approach represents the inaugural utilization of parameterized geometric tensor networks.

==> figures/realtensoeleftnetless.py <==
### feature dimension
### variable name

import math
from math import pi
from typing import Optional, Tuple

import torch
from torch import nn
from torch.nn import Embedding

from torch_geometric.nn import radius_graph
from torch_geometric.nn.conv import MessagePassing
from torch_scatter import scatter
import numpy as np

from math import pi as PI


def swish(x):
    return x * torch.sigmoid(x)


## radial basis function to embed distances
## add comments: based on XXX code
class rbf_emb(nn.Module):
    '''
    modified: delete cutoff with r
    '''

    def __init__(self, num_rbf, rbound_upper, rbf_trainable=False):
        super().__init__()
        self.rbound_upper = rbound_upper
        self.rbound_lower = 0
        self.num_rbf = num_rbf
        self.rbf_trainable = rbf_trainable
        means, betas = self._initial_params()

        self.register_buffer("means", means)
        self.register_buffer("betas", betas)

    def _initial_params(self):
        start_value = torch.exp(torch.scalar_tensor(-self.rbound_upper))
        end_value = torch.exp(torch.scalar_tensor(-self.rbound_lower))
        means = torch.linspace(start_value, end_value, self.num_rbf)
        betas = torch.tensor([(2 / self.num_rbf * (end_value - start_value)) ** -2] *
                             self.num_rbf)
        return means, betas

    def reset_parameters(self):
        means, betas = self._initial_params()
        self.means.data.copy_(means)
        self.betas.data.copy_(betas)

    def forward(self, dist):
        dist = dist.unsqueeze(-1)
        rbounds = 0.5 * \
                  (torch.cos(dist * PI / self.rbound_upper) + 1.0)
        rbounds = rbounds * (dist < self.rbound_upper).float()
        return rbounds * torch.exp(-self.betas * torch.square((torch.exp(-dist) - self.means)))


class NeighborEmb(MessagePassing):

    def __init__(self, hid_dim: int):
        super(NeighborEmb, self).__init__(aggr='add')
        self.embedding = nn.Embedding(95, hid_dim)
        self.hid_dim = hid_dim
        self.ln_emb = nn.LayerNorm(hid_dim,
                                   elementwise_affine=False)

    def forward(self, z, s, edge_index, embs):
        s_neighbors = self.ln_emb(self.embedding(z))
        s_neighbors = self.propagate(edge_index, x=s_neighbors, norm=embs)

        s = s + s_neighbors
        return s

    def message(self, x_j, norm):
        return norm.view(-1, self.hid_dim) * x_j


class S_vector(MessagePassing):
    def __init__(self, hid_dim: int):
        super(S_vector, self).__init__(aggr='add')
        self.hid_dim = hid_dim
        self.lin1 = nn.Sequential(
            nn.Linear(hid_dim, hid_dim),
            nn.LayerNorm(hid_dim, elementwise_affine=False),
            nn.SiLU())

    def forward(self, s, v, edge_index, emb):
        s = self.lin1(s)
        emb = emb.unsqueeze(1) * v

        v = self.propagate(edge_index, x=s, norm=emb)
        return v.view(-1, 3, self.hid_dim)

    def message(self, x_j, norm):
        x_j = x_j.unsqueeze(1)
        a = norm.view(-1, 3, self.hid_dim) * x_j
        return a.view(-1, 3 * self.hid_dim)


class EquiMessagePassing(MessagePassing):
    def __init__(
            self,
            hidden_channels,
            num_radial,
    ):
        super(EquiMessagePassing, self).__init__(aggr="add", node_dim=0)

        self.hidden_channels = hidden_channels
        self.num_radial = num_radial
        self.dir_proj = nn.Sequential(
            nn.Linear(3 * self.hidden_channels + self.num_radial, self.hidden_channels * 3), nn.SiLU(inplace=True),
            nn.Linear(self.hidden_channels * 3, self.hidden_channels * 3), )

        self.chi1 = 24
        self.chi2 = 4
        self.head = 16
        self.angle = 32
        self.dropout = nn.Dropout(p=0.5)

        self.x_proj = nn.Sequential(
            nn.Linear(hidden_channels, hidden_channels),
            nn.SiLU(),
            nn.Linear(hidden_channels, hidden_channels * 3),
        )
        self.rbf_proj = nn.Linear(num_radial, hidden_channels * 3)
        self.rbf_proj2 = nn.Linear(3 * 32, hidden_channels)
        self.inv_sqrt_3 = 1 / math.sqrt(3.0)
        self.inv_sqrt_h = 1 / math.sqrt(hidden_channels)
        self.x_layernorm = nn.LayerNorm(hidden_channels)
        # self.diagonal = nn.Linear(hidden_channels, self.chi1 * self.chi2).to(torch.cfloat)/ self.chi1.to(torch.cfloat)
        self.diagonal = nn.Sequential(
            nn.Linear(hidden_channels, hidden_channels//4),
            nn.SiLU(),
            nn.Linear(hidden_channels//4, self.chi2),
        )

        self.diachi1 = torch.randn((self.chi1),  dtype=torch.complex64)/ self.chi1
        #
        # self.diagonal = torch.randn((self.chi2, self.chi1),
        #                                  dtype=torch.complex64) / self.chi1
        self.kernel = 0.1 * torch.randn((self.head + 1, (self.hidden_channels+ 3*self.angle//2) // self.head, self.chi2),
                                         dtype=torch.complex64) / hidden_channels
        # self.kerneli = torch.randn((hidden_channels, self.chi1, self.chi1),
        #                            dtype=torch.complex64) / hidden_channels
        self.down = nn.Linear(self.chi1, 1).to(torch.complex64)

        # self.kerneli = torch.randn((hidden_channels//2, hidden_channels + 1, self.chi1),
        #                            dtype=torch.complex64) / hidden_channels
        self.kerneli = torch.randn((hidden_channels // 2, hidden_channels + 1),
                                                               dtype=torch.complex64) / hidden_channels
        self.conv11= torch.randn((self.chi1),dtype=torch.complex64)
        self.conv11 = self.conv11/self.conv11.abs()
        self.kerneli = self.kerneli.unsqueeze(-1) * self.conv11.unsqueeze(0).unsqueeze(0)
        # self.kernel_vec = torch.randn((3, self.chi1, self.chi1),
        #                               dtype=torch.complex64) / hidden_channels

        self.unitary = torch.randn((self.chi1, self.chi1),
                                   dtype=torch.complex64) / self.chi1
        self.activation = nn.SiLU()

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.xavier_uniform_(self.x_proj[0].weight)
        self.x_proj[0].bias.data.fill_(0)
        nn.init.xavier_uniform_(self.x_proj[2].weight)
        self.x_proj[2].bias.data.fill_(0)
        nn.init.xavier_uniform_(self.rbf_proj.weight)
        self.rbf_proj.bias.data.fill_(0)
        self.x_layernorm.reset_parameters()
        ## question: why don't reset parameters for dir_proj?

    def forward(self, x, vec, edge_index, edge_rbf, weight, edge_vector, angle):
        xh = self.x_proj(self.x_layernorm(x))

        rbfh = self.rbf_proj(edge_rbf)
        #rbfh = nn.Dropout(p=0.6)(rbfh)

        weight = self.dir_proj(weight)
        rbfh = rbfh * weight


        # propagate_type: (xh: Tensor, vec: Tensor, rbfh_ij: Tensor, r_ij: Tensor,  angle: Tensor)
        dx, dvec = self.propagate(
            edge_index,
            xh=xh,
            vec=vec,
            rbfh_ij=rbfh,
            r_ij=edge_vector,
            size=None,
            angle=angle,
        )

        u, _, v = torch.linalg.svd(self.unitary + torch.eye(self.chi1, self.chi1))
        equation = 'ij, kj, jm->kim'
        # conv: E, chi2
        dx = torch.einsum(equation, u.to(x.device), dx, v.to(x.device))
        dx = self.down(dx)
        #dx: ki
        # equation = 'kim, abi, kb->ka'
        # a = torch.ones(xh.shape[0], 1).to(torch.complex64).to(xh.device).detach()
        # dsca = torch.einsum(equation, dx, self.kerneli.to(x.device), torch.cat([a, x.to(torch.complex64)], dim=-1))

        equation = 'kim, abi, kb->ka'
        a = torch.ones(xh.shape[0], 1).to(torch.complex64).to(xh.device).detach()
        # print(self.kerneli.shape)
        # print(a.shape)
        dsca = torch.einsum(equation, dx, self.kerneli.to(x.device), torch.cat([a, x.to(torch.complex64)], dim=-1))
        # equation = 'ij, kj, jm->kim'
        # # conv: E, chi2
        # dx = torch.einsum(equation, u.to(x.device), dx, v.to(x.device))
        # equation = 'kim, aim->ka'
        # a = torch.ones(xh.shape[0], 1).to(torch.complex64).to(xh.device).detach()
        # dsca = torch.einsum(equation, dx, self.kerneli.to(x.device))
        dx = torch.cat([dsca.real, dsca.imag],dim=-1)
        dx= self.dropout(dx)
        #print(dx.shape)
        return dx, dvec

    def message(self, xh_j, vec_j, rbfh_ij, r_ij, angle):
        x, xh2, xh3 = torch.split(xh_j * rbfh_ij, self.hidden_channels, dim=-1)
        xh2 = xh2 * self.inv_sqrt_3

        vec = vec_j * xh2.unsqueeze(1) + xh3.unsqueeze(1) * r_ij.unsqueeze(2)
        vec = vec * self.inv_sqrt_h
        real, imagine = torch.split(torch.cat([x,xh2,angle],dim=-1), self.hidden_channels+ angle.shape[-1]//2, dim=-1)
        real = real.reshape(x.shape[0], self.head, (self.hidden_channels+ angle.shape[-1]//2)//self.head)
        real = self.dropout(real)
        imagine = imagine.reshape(x.shape[0], self.head, (self.hidden_channels+ angle.shape[-1]//2)//self.head)
        imagine = self.dropout(imagine)
        # complex invariant quantum state
        phi = torch.complex(real, imagine)
        #phi_bar = torch.complex(real, -imagine)
        q = phi
        #k = phi_bar
        a = torch.ones(q.shape[0], 1, (self.hidden_channels+ angle.shape[-1]//2)//self.head).to(torch.complex64).to(q.device).detach()

        kernel = self.kernel.expand(q.shape[0], -1, -1, -1).to(x.device).detach()
        equation = 'ijl, ijlk->ik'
        # conv: E, chi2
        # print(torch.cat([a, q], dim=1).shape)
        # print(kernel.shape)
        conv = torch.einsum(equation, torch.cat([a, q], dim=1), kernel.to(torch.complex64))
        # conv = self.activation(conv)
        # calculate the dagonal matrix
        # dia = 0.01 * self.diagonal(torch.cat([xh[i], xh[j]], dim=-1)).reshape(-1, self.chi2, self.chi1) + torch.ones(
        #     kernel.shape[0], self.chi2, self.chi1).to(torch.complex64).to(x.device)
        # dia = 0.028 * self.activation(self.diagonal(x).reshape(-1, self.chi2, self.chi1).to(x.device)) + torch.ones(
        #     kernel.shape[0], self.chi2, self.chi1).to(torch.complex64).to(x.device)
        dia = 0.04 * self.activation(self.diagonal(x).to(x.device)).unsqueeze(-1)*self.diachi1.unsqueeze(0).unsqueeze(0).to(x.device) + torch.ones(
            kernel.shape[0], self.chi2, self.chi1).to(torch.complex64).to(x.device)
        # dia = 0.05 * self.diagonal.expand(q.shape[0], -1, -1).to(x.device) + torch.ones(
        #     kernel.shape[0], self.chi2, self.chi1).to(torch.complex64).to(x.device)
        # contration
        equation = 'ik,ikl->il'
        kernel = torch.einsum(equation, conv, dia.to(torch.complex64))
        # kernel = kernel / (torch.norm(kernel, p=2,dim=-1, keepdim=True)+ 1e-10)

        x = kernel.real

        #return torch.cat([x, self.rbf_proj2(angle)], dim=-1), vec
        return x, vec

    def aggregate(
            self,
            features: Tuple[torch.Tensor, torch.Tensor],
            index: torch.Tensor,
            ptr: Optional[torch.Tensor],
            dim_size: Optional[int],
    ) -> Tuple[torch.Tensor, torch.Tensor]:
        x, vec = features
        #x = scatter(x, index, dim=self.node_dim, dim_size=dim_size)
        x = scatter(x, index, dim=self.node_dim, reduce='mul')
        vec = scatter(vec, index, dim=self.node_dim, dim_size=dim_size)
        return x, vec

    def update(
            self, inputs: Tuple[torch.Tensor, torch.Tensor]
    ) -> Tuple[torch.Tensor, torch.Tensor]:
        return inputs


class FTE(nn.Module):
    def __init__(self, hidden_channels):
        super().__init__()
        self.hidden_channels = hidden_channels

        self.vec_proj = nn.Linear(
            hidden_channels, hidden_channels * 2, bias=False
        )
        self.down = nn.Linear(
            hidden_channels, hidden_channels, bias=False
        )

        self.xvec_proj = nn.Sequential(
            nn.Linear(hidden_channels * 2, hidden_channels),
            nn.SiLU(),
            nn.Linear(hidden_channels, hidden_channels * 3),
        )

        self.inv_sqrt_2 = 1 / math.sqrt(2.0)
        self.inv_sqrt_h = 1 / math.sqrt(hidden_channels)

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.xavier_uniform_(self.vec_proj.weight)
        nn.init.xavier_uniform_(self.xvec_proj[0].weight)
        self.xvec_proj[0].bias.data.fill_(0)
        nn.init.xavier_uniform_(self.xvec_proj[2].weight)
        self.xvec_proj[2].bias.data.fill_(0)

    def forward(self, x, vec, node_frame):
        vec = self.vec_proj(vec)
        vec1, vec2 = torch.split(
            vec, self.hidden_channels, dim=-1
        )
        # vec3 = self.down(vec)
        # scalrization = torch.sum(vec1.unsqueeze(2) * node_frame.unsqueeze(-1), dim=1)
        # scalrization[:, 1, :] = torch.abs(scalrization[:, 1, :].clone())
        scalar = torch.sqrt(torch.sum(vec1 ** 2, dim=-2))

        # vec_dot = (vec1 * vec2).sum(dim=1)
        # vec_dot = vec_dot * self.inv_sqrt_h

        x_vec_h = self.xvec_proj(
            torch.cat(
                [x, scalar], dim=-1
            )
        )
        xvec1, xvec2, xvec3 = torch.split(
            x_vec_h, self.hidden_channels, dim=-1
        )

        # dx = xvec1 + xvec2 * self.inv_sqrt_h#+ vec_dot
        # dx = xvec1 + xvec2 + torch.sqrt(torch.sum(vec3 ** 2, dim=-2))* self.inv_sqrt_h
        dx = xvec1 + xvec2 + self.down(torch.sqrt(torch.sum(vec2 ** 2, dim=-2))) * self.inv_sqrt_h
        dx = dx * self.inv_sqrt_2

        dvec = xvec3.unsqueeze(1) * vec2

        return dx, dvec


class aggregate_pos(MessagePassing):

    def __init__(self, aggr='mean'):
        super(aggregate_pos, self).__init__(aggr=aggr)

    def forward(self, vector, edge_index):
        v = self.propagate(edge_index, x=vector)

        return v


class EquiOutput(nn.Module):
    def __init__(self, hidden_channels):
        super().__init__()
        self.hidden_channels = hidden_channels

        self.output_network = nn.ModuleList(
            [
                # GatedEquivariantBlock(
                #     hidden_channels,
                #     hidden_channels // 2,
                # ),
                GatedEquivariantBlock(hidden_channels, 1),
            ]
        )

        self.reset_parameters()

    def reset_parameters(self):
        for layer in self.output_network:
            layer.reset_parameters()

    def forward(self, x, vec):
        for layer in self.output_network:
            x, vec = layer(x, vec)
        return vec.squeeze()


# Borrowed from TorchMD-Net
class GatedEquivariantBlock(nn.Module):
    """Gated Equivariant Block as defined in Schütt et al. (2021):
    Equivariant message passing for the prediction of tensorial properties and molecular spectra
    """

    def __init__(
            self,
            hidden_channels,
            out_channels,
    ):
        super(GatedEquivariantBlock, self).__init__()
        self.out_channels = out_channels

        self.vec1_proj = nn.Linear(
            hidden_channels, hidden_channels, bias=False
        )
        self.vec2_proj = nn.Linear(hidden_channels, out_channels, bias=False)

        self.update_net = nn.Sequential(
            nn.Linear(hidden_channels * 2, hidden_channels),
            nn.SiLU(),
            nn.Linear(hidden_channels, out_channels * 2),
        )

        self.act = nn.SiLU()

    def reset_parameters(self):
        nn.init.xavier_uniform_(self.vec1_proj.weight)
        nn.init.xavier_uniform_(self.vec2_proj.weight)
        nn.init.xavier_uniform_(self.update_net[0].weight)
        self.update_net[0].bias.data.fill_(0)
        nn.init.xavier_uniform_(self.update_net[2].weight)
        self.update_net[2].bias.data.fill_(0)

    def forward(self, x, v):
        vec1 = torch.norm(self.vec1_proj(v), dim=-2)
        vec2 = self.vec2_proj(v)

        x = torch.cat([x, vec1], dim=-1)
        x, v = torch.split(self.update_net(x), self.out_channels, dim=-1)
        v = v.unsqueeze(1) * vec2

        x = self.act(x)
        return x, v


class LEFTNet(torch.nn.Module):
    r"""
        LEFTNet

        Args:
            pos_require_grad (bool, optional): If set to :obj:`True`, will require to take derivative of model output with respect to the atomic positions. (default: :obj:`False`)
            cutoff (float, optional): Cutoff distance for interatomic interactions. (default: :obj:`5.0`)
            num_layers (int, optional): Number of building blocks. (default: :obj:`4`)
            hidden_channels (int, optional): Hidden embedding size. (default: :obj:`128`)
            num_radial (int, optional): Number of radial basis functions. (default: :obj:`96`)
            y_mean (float, optional): Mean value of the labels of training data. (default: :obj:`0`)
            y_std (float, optional): Standard deviation of the labels of training data. (default: :obj:`1`)

    """

    def __init__(
            self, pos_require_grad=False, cutoff=5.0, num_layers=4,
            hidden_channels=128, num_radial=96, y_mean=0, y_std=1, eps=1e-10, **kwargs):
        super(LEFTNet, self).__init__()
        self.y_std = y_std
        self.y_mean = y_mean
        self.eps = eps
        self.num_layers = num_layers
        self.hidden_channels = hidden_channels
        self.cutoff = cutoff
        self.pos_require_grad = pos_require_grad
        self.dropout = 0.6
        self.z_emb_ln = nn.LayerNorm(hidden_channels, elementwise_affine=False)
        self.z_emb = Embedding(95, hidden_channels)
        self.scalrization = nn.Sequential(
            nn.Linear(3, 1),nn.SiLU())
        self.double1 = nn.Sequential(
            nn.Linear(hidden_channels, 2 * hidden_channels))

        self.down = nn.Sequential(
            nn.Linear(hidden_channels * 2, 128))#,nn.SiLU())

        self.radial_emb = rbf_emb(num_radial, self.cutoff)
        self.radial_lin = nn.Sequential(
            nn.Linear(num_radial, hidden_channels),
            nn.SiLU(inplace=True),
            nn.Linear(hidden_channels, hidden_channels))

        self.neighbor_emb = NeighborEmb(hidden_channels)

        self.S_vector = S_vector(hidden_channels)

        self.lin = nn.Sequential(
            nn.Linear(3, hidden_channels // 4),
            nn.SiLU(inplace=True),
            nn.Linear(hidden_channels // 4, 1))
        self.chi1 = 56
        self.message_layers = nn.ModuleList()
        self.FTEs = nn.ModuleList()
        self.activate = nn.SiLU()
        self.bias = nn.Parameter(
            0.002 * torch.randn((
                num_layers+1, self.chi1))/  self.chi1, requires_grad=True)
        for _ in range(num_layers):
            self.message_layers.append(
                EquiMessagePassing(hidden_channels, num_radial).jittable()
            )
            self.FTEs.append(FTE(hidden_channels))

        self.last_layer = nn.Linear(hidden_channels, 1)
        self.out_forces = EquiOutput(hidden_channels)

        # for node-wise frame
        self.mean_neighbor_pos = aggregate_pos(aggr='mean')

        self.inv_sqrt_2 = 1 / math.sqrt(2.0)


        self.kernel1 = torch.randn((hidden_channels, self.chi1),
                                   ) / hidden_channels
        self.kerneli = torch.randn((hidden_channels, self.chi1, self.chi1),
                                   ) / hidden_channels

        self.up = nn.Linear(self.chi1, 1)

        self.reset_parameters()

    def reset_parameters(self):
        self.radial_emb.reset_parameters()
        for layer in self.message_layers:
            layer.reset_parameters()
        for layer in self.FTEs:
            layer.reset_parameters()
        self.last_layer.reset_parameters()
        self.out_forces.reset_parameters()
        for layer in self.radial_lin:
            if hasattr(layer, 'reset_parameters'):
                layer.reset_parameters()
        for layer in self.lin:
            if hasattr(layer, 'reset_parameters'):
                layer.reset_parameters()

    def angle_emb(self, input_angle, angle_emb_dim):
        # From https://github.com/jingraham/neurips19-graph-protein-design

        frequency = torch.exp(
            torch.arange(0, angle_emb_dim, 2, dtype=torch.float32, device=input_angle.device)
            * -(np.log(10000.0) / angle_emb_dim)
        )
        angles = input_angle.unsqueeze(-1) * frequency
        E = torch.cat((torch.cos(angles), torch.sin(angles)), -1)
        return E

    def forward(self, batch_data):
        z, pos, batch = batch_data.z, batch_data.posc, batch_data.batch
        if self.pos_require_grad:
            pos.requires_grad_()

        # embed z
        z_emb = self.z_emb_ln(self.z_emb(z))

        # construct edges based on the cutoff value
        edge_index = radius_graph(pos, r=self.cutoff, batch=batch)
        i, j = edge_index

        # embed pair-wise distance
        dist = torch.sqrt(torch.sum((pos[i] - pos[j]) ** 2, 1))
        # radial_emb shape: (num_edges, num_radial), radial_hidden shape: (num_edges, hidden_channels)
        radial_emb = self.radial_emb(dist)
        radial_hidden = self.radial_lin(radial_emb)
        rbounds = 0.5 * (torch.cos(dist * pi / self.cutoff) + 1.0)
        radial_hidden = rbounds.unsqueeze(-1) * radial_hidden

        # init invariant node features
        # shape: (num_nodes, hidden_channels)
        s = self.neighbor_emb(z, z_emb, edge_index, radial_hidden)

        # init equivariant node features
        # shape: (num_nodes, 3, hidden_channels)
        vec = torch.zeros(s.size(0), 3, s.size(1), device=s.device)

        # bulid edge-wise frame
        edge_diff = pos[i] - pos[j]
        edge_diff = edge_diff / (dist.unsqueeze(1) + self.eps)
        edge_cross = torch.cross(pos[i], pos[j])
        edge_cross = edge_cross / ((torch.sqrt(torch.sum((edge_cross) ** 2, 1).unsqueeze(1))) + self.eps)
        edge_vertical = torch.cross(edge_diff, edge_cross)
        # shape: (num_edges, 3, 3)
        edge_frame = torch.cat((edge_diff.unsqueeze(-1), edge_cross.unsqueeze(-1), edge_vertical.unsqueeze(-1)), dim=-1)

        # build node-wise frame
        mean_neighbor_pos = self.mean_neighbor_pos(pos, edge_index)
        node_diff = pos - mean_neighbor_pos
        node_diff = node_diff / ((torch.sqrt(torch.sum(node_diff ** 2, 1).unsqueeze(1))) + self.eps)
        node_cross = torch.cross(pos, mean_neighbor_pos)
        node_cross = node_cross / ((torch.sqrt(torch.sum(node_cross ** 2, 1).unsqueeze(1))) + self.eps)
        node_vertical = torch.cross(node_diff, node_cross)
        # shape: (num_nodes, 3, 3)
        node_frame = torch.cat((node_diff.unsqueeze(-1), node_cross.unsqueeze(-1), node_vertical.unsqueeze(-1)), dim=-1)

        # LSE: local 3D substructure encoding
        # S_i_j shape: (num_nodes, 3, hidden_channels)
        S_i_j = self.S_vector(s, edge_diff.unsqueeze(-1), edge_index, radial_hidden)
        scalrization1 = torch.sum(S_i_j[i].unsqueeze(2) * edge_frame.unsqueeze(-1), dim=1)
        scalrization2 = torch.sum(S_i_j[j].unsqueeze(2) * edge_frame.unsqueeze(-1), dim=1)
        scalrization1[:, 1, :] = torch.abs(scalrization1[:, 1, :].clone())
        scalrization2[:, 1, :] = torch.abs(scalrization2[:, 1, :].clone())

        scalar3 = (self.lin(torch.permute(scalrization1, (0, 2, 1))) + torch.permute(scalrization1, (0, 2, 1))[:, :,
                                                                       0].unsqueeze(2)).squeeze(-1)
        scalar4 = (self.lin(torch.permute(scalrization2, (0, 2, 1))) + torch.permute(scalrization2, (0, 2, 1))[:, :,
                                                                       0].unsqueeze(2)).squeeze(-1)

        # frame transition
        #angle embedding
        Or1_Or2_N = torch.cross(node_frame[i][:, :, -1], edge_frame[:, :, -1])

        angle1 = torch.atan2((torch.cross(node_frame[i][:, :, 0], Or1_Or2_N) * node_frame[i][:, :, -1]).sum(dim=-1),
                             (node_frame[i][:, :, 0] * Or1_Or2_N).sum(dim=-1))
        angle2 = torch.atan2(torch.cross(node_frame[i][:, :, -1], edge_frame[:, :, -1]).norm(dim=-1),
                             (node_frame[i][:, :, -1] * edge_frame[:, :, -1]).sum(dim=-1))
        angle3 = torch.atan2((torch.cross(Or1_Or2_N, edge_frame[:, :, -1]) * edge_frame[:, :, -1]).sum(dim=-1),
                             (Or1_Or2_N * edge_frame[:, :, -1]).sum(dim=-1))
        angle = torch.cat(
            (torch.abs(angle1).unsqueeze(-1), torch.abs(angle2).unsqueeze(-1), torch.abs(angle3).unsqueeze(-1)), dim=-1)
        angle_emb = self.angle_emb(angle, angle_emb_dim=32)  # E,3,16*2
        angle_emb = torch.flatten(angle_emb, 1)
        #angle_emb = 0

        edge_weight = torch.cat((scalar3, scalar4), dim=-1) * rbounds.unsqueeze(-1)
        edge_weight = torch.cat((edge_weight, radial_hidden, radial_emb), dim=-1)
        s = z_emb
        equation = 'ik,bi->bk'
        a = torch.ones(s.shape[0],1).to(s.device).detach()


        equation = 'ik,bi->bk'
        quantum = torch.einsum(equation, self.kernel1.to(s.device), s)
        #quantum = quantum / (torch.norm(quantum, p=2, dim=-1, keepdim=True) + 1e-10)
        for i in range(self.num_layers):
            # equivariant message passing
            ds, dvec = self.message_layers[i](
                s, vec, edge_index, radial_emb, edge_weight, edge_diff, angle_emb
            )

            #s = self.double1(s) + ds
            s =s + ds

            vec = vec + dvec

            if i>0:
                equation = 'ikl,bi,bl->bk'
                quantum = torch.einsum(equation, self.kerneli.to(s.device), ds,quantum)


            # FTE: frame transition encoding
            ds, dvec = self.FTEs[i](s, vec, node_frame)
            #s = self.down(s) + ds
            s = s + ds
            vec = vec + dvec






            # if i == 0:
            #     equation = 'ik,bi->bk'
            #     quantum = torch.einsum(equation, self.kernel1.to(s.device),
            #                            torch.cat([s, scalrization.squeeze(-1)], dim=-1))
            #     quantum = quantum / (torch.norm(quantum, p=2, dim=-1, keepdim=True) + 1e-10)


            #quantum = quantum / (torch.norm(quantum, p=2, dim=-1, keepdim=True) + 1e-10)

        # forces = self.out_forces(s, vec)
        s =    self.last_layer(s) + 0.4* self.up(quantum)
        s = scatter(s, batch, dim=0)
        #s = s  # * self.y_std + self.
        s = s * self.y_std + self.y_mean
        return s  # ,forces
